Rethinking the Evaluation of Microservice RCA with a Fault Propagation-Aware Benchmark

While cloud-native microservice architectures have revolutionized software development, their inherent operational complexity makes failure Root Cause Analysis (RCA) a critical yet challenging task. Numerous data-driven RCA models have been proposed to address this challenge. However, we find that the benchmarks used to evaluate these models are often too simple to reflect real-world scenarios. Our preliminary study reveals that simple rule-based methods can achieve performance comparable to or even surpassing state-of-the-art (SOTA) models on four widely used public benchmarks. This finding suggests that the oversimplification of existing benchmarks might lead to an overestimation of the performance of RCA methods. To further investigate the oversimplification issue, we conduct a systematic analysis of popular public RCA benchmarks, identifying key limitations in their fault injection strategies, call graph structures, and telemetry signal patterns. Based on these insights, we propose an automated framework for generating more challenging and comprehensive benchmarks that include complex fault propagation scenarios. Our new dataset contains 1,430 validated failure cases from 9,152 fault injections, covering 25 fault types across 6 categories, dynamic workloads, and hierarchical ground-truth labels that map failures from services down to code-level causes. Crucially, to ensure the failure cases are relevant to IT operations, each case is validated to have a discernible impact on user-facing SLIs. Our re-evaluation of 11 SOTA models on this new benchmark shows that they achieve low Top@1 accuracies, averaging 0.21, with the best-performing model reaching merely 0.37, and execution times escalating from seconds to hours.

==> main.py <==
#!/usr/bin/env -S uv run -s
from study.app import main

if __name__ == "__main__":
    main()


==> src/study/app.py <==
import typer
import os

app = typer.Typer()


@app.command()
def all():
    from .dataset_attributes import create_dataset_attributes_radar
    from .scalability import create_scalability_chart
    from .failure_distribution import create_hierarchical_bar_chart

    os.makedirs("./figures", exist_ok=True)

    create_dataset_attributes_radar()
    create_scalability_chart()
    create_hierarchical_bar_chart()


def main():
    from .dataset_attributes import app as dataset_app
    from .failure_distribution import app as failure_app
    from .scalability import app as scalability_app

    app.add_typer(dataset_app)
    app.add_typer(failure_app)
    app.add_typer(scalability_app)
    app()


==> src/study/dataset_attributes.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
import typer
from src.study.plot_config import apply_plot_config, BASE_COLORS


app = typer.Typer()


def create_radar_chart(
    data,
    categories,
    values,
    save_path,
    figsize=(10, 8),
    fill_alpha=0.15,
    line_width=2.0,
    marker_size=6,
    ylim=(0, 10),
):
    apply_plot_config()

    fig, ax = plt.subplots(figsize=figsize, subplot_kw=dict(projection="polar"))

    num_vars = len(data[categories])

    angles = np.linspace(0, 2 * np.pi, num_vars, endpoint=False).tolist()
    angles += angles[:1]

    for i, dataset_name in enumerate(values):
        if dataset_name == categories:
            continue

        dataset_values = data[dataset_name] + [data[dataset_name][0]]  # 闭合图形
        color = BASE_COLORS[i % len(BASE_COLORS)]

        ax.plot(
            angles,
            dataset_values,
            "o-",
            linewidth=line_width,
            label=dataset_name,
            color=color,
            markersize=marker_size,
        )
        ax.fill(angles, dataset_values, alpha=fill_alpha, color=color)

    ax.set_xticks(angles[:-1])
    ax.set_xticklabels(data[categories], fontsize=11)

    ax.set_ylim(ylim)
    ax.set_yticks(np.arange(ylim[0], ylim[1] + 1, 2))
    ax.set_yticklabels([str(i) for i in range(ylim[0], ylim[1] + 1, 2)], fontsize=10)
    ax.grid(True, alpha=0.3)

    legend = ax.legend(
        loc="upper right",
        bbox_to_anchor=(1.7, 1.0),
        frameon=True,
        fancybox=True,
        shadow=True,
    )
    legend.get_frame().set_facecolor("white")
    legend.get_frame().set_alpha(0.9)

    plt.tight_layout()

    if save_path:
        plt.savefig(
            save_path, dpi=300, bbox_inches="tight", facecolor="white", edgecolor="none"
        )

    return fig, ax


def create_dataset_attributes_radar():
    datasets = datasets = {
        "Ours": {
            "total_datapacks": 1430,
            "service_count": 50.0,
            "max_services_by_trace_per_datapack": 42,
            "longest_trace_length": 20.0,
            "longest_service_length": 7.0,
            "total_log_lines": 154732811,
            "avg_metric_samples_per_datapack": 276877.71,
            "unique_metrics_per_datapack": 78,
            "total_traces": 11151300,
            "total_duration_seconds": 677065,
            "total_duration_hours": 188.07,
        },
        "Nezha-TT": {
            "total_datapacks": 45,
            "service_count": 46,
            "max_services_by_trace_per_datapack": 28,
            "longest_service_length": 4,
            "total_log_lines": 160200,
            "unique_metrics_per_datapack": 19,
            "total_traces": 4200,
            "total_duration_hours": 8.9,
            "queries_per_second": 0.13,
        },
        "Nezha-OB": {
            "total_datapacks": 56,
            "service_count": 10,
            "max_services_by_trace_per_datapack": 10,
            "longest_service_length": 2,
            "total_log_lines": 2200000,
            "unique_metrics_per_datapack": 19,
            "total_traces": 46500,
            "total_duration_hours": 8.1,
            "queries_per_second": 1.59,
        },
        "Eadro-TT": {
            "total_datapacks": 81,
            "service_count": 27,
            "max_services_by_trace_per_datapack": 13,
            "longest_service_length": 3,
            "total_log_lines": 95400,
            "unique_metrics_per_datapack": 7,
            "total_traces": 15900,
            "total_duration_hours": 17.8,
            "queries_per_second": 0.25,
        },
        "Eadro-SN": {
            "total_datapacks": 36,
            "service_count": 12,
            "max_services_by_trace_per_datapack": 12,
            "longest_service_length": 3,
            "total_log_lines": 80400,
            "unique_metrics_per_datapack": 7,
            "total_traces": 72400,
            "total_duration_hours": 2.4,
            "queries_per_second": 8.38,
        },
        "Re2-TT": {
            "total_datapacks": 90,
            "service_count": 69,
            "max_services_by_trace_per_datapack": 27,
            "longest_service_length": 5,
            "total_log_lines": 21300000,
            "unique_metrics_per_datapack": 8,
            "total_traces": 563700,
            "total_duration_hours": 36,
            "queries_per_second": 4.35,
        },
        "Re3-TT": {
            "total_datapacks": 30,
            "service_count": 69,
            "max_services_by_trace_per_datapack": 27,
            "longest_service_length": 3,
            "total_log_lines": 1600000,
            "unique_metrics_per_datapack": 8,
            "total_traces": 72300,
            "total_duration_hours": 15,
            "queries_per_second": 1.34,
        },
        "Re2-OB": {
            "total_datapacks": 90,
            "service_count": 17,
            "max_services_by_trace_per_datapack": 7,
            "longest_service_length": 2,
            "total_log_lines": 15000000,
            "unique_metrics_per_datapack": 8,
            "total_traces": 2100000,
            "total_duration_hours": 35.7,
            "queries_per_second": 16.42,
        },
        "Re3-OB": {
            "total_datapacks": 30,
            "service_count": 28,
            "max_services_by_trace_per_datapack": 7,
            "longest_service_length": 2,
            "total_log_lines": 2100000,
            "unique_metrics_per_datapack": 8,
            "total_traces": 281000,
            "total_duration_hours": 12,
            "queries_per_second": 6.51,
        },
        "Re2-SS": {
            "total_datapacks": 90,
            "service_count": 16,
            "max_services_by_trace_per_datapack": 0,
            "longest_service_length": 0,
            "total_log_lines": 7600000,
            "unique_metrics_per_datapack": 8,
            "total_traces": 0,
            "total_duration_hours": 36,
            "queries_per_second": 0,
        },
        "Re3-SS": {
            "total_datapacks": 30,
            "service_count": 26,
            "max_services_by_trace_per_datapack": 0,
            "longest_service_length": 0,
            "total_log_lines": 2300000,
            "unique_metrics_per_datapack": 8,
            "total_traces": 0,
            "total_duration_hours": 12,
            "queries_per_second": 0,
        },
        "AIOps21": {
            "total_datapacks": 159,
            "service_count": 18,
            "max_services_by_trace_per_datapack": 12,
            "longest_service_length": 4,
            "total_log_lines": 5300000,
            "unique_metrics_per_datapack": 483,
            "total_traces": 2940000,
            "total_duration_hours": 13.3,
            "queries_per_second": 61.63,
        },
        "GAIA": {
            "total_datapacks": 1097,
            "service_count": 10,
            "max_services_by_trace_per_datapack": 10,
            "longest_service_length": 2,
            "total_log_lines": 14600000,
            "unique_metrics_per_datapack": 949,
            "total_traces": 3100000,
            "total_duration_hours": 38,
            "queries_per_second": 1.16,
        },
    }

    metric_keys = [
        ("total_datapacks", "Data Packs"),
        ("service_count", "Services"),
        ("max_services_by_trace_per_datapack", "Covered Services"),
        ("total_log_lines", "Log Lines"),
        ("total_traces", "Total Traces"),
        ("total_duration_hours", "Duration (h)"),
        ("unique_metrics_per_datapack", "Metrics"),
        ("longest_service_length", "Max Hops"),
    ]

    max_values = {}
    for key, _ in metric_keys:
        max_values[key] = max(dataset[key] for dataset in datasets.values())

    def format_max_value(value):
        if value >= 1000000:
            return f"{value / 1000000:.1f}M"
        elif value >= 1000:
            return f"{value / 1000:.1f}K"
        else:
            return f"{value:.1f}"

    metrics_with_max = []
    for key, short_name in metric_keys:
        max_val = max_values[key]
        formatted_max = format_max_value(max_val)
        metrics_with_max.append(f"{short_name}\n(max: {formatted_max})")

    data = {"metrics": metrics_with_max}

    for dataset_name, dataset_values in datasets.items():
        normalized_values = []
        for key, _ in metric_keys:
            normalized_value = (dataset_values[key] / max_values[key]) * 10
            normalized_values.append(normalized_value)
        data[dataset_name] = normalized_values

    print(data)
    fig, ax = create_radar_chart(
        data=data,
        categories="metrics",
        values=list(datasets.keys()),
        save_path="./figures/dataset_attributes_radar.pdf",
        figsize=(12, 4),
        fill_alpha=0.15,
        line_width=2.0,
        marker_size=6,
        ylim=(0, 10),
    )

    print(
        "Dataset attributes radar chart saved to ./figures/dataset_attributes_radar.pdf"
    )
    return fig, ax


@app.command()
def dataset_attribute():
    os.makedirs("./figures", exist_ok=True)

    create_dataset_attributes_radar()


==> src/study/failure_distribution.py <==
import os
import matplotlib.pyplot as plt
import typer
from src.study.plot_config import apply_plot_config, COLOR_PALETTE_QUALITATIVE


app = typer.Typer()


def create_hierarchical_bar_chart():
    """Create a bar chart showing failure categories"""
    apply_plot_config()

    # Data for different failure types
    data = {
        "Signal-Loss Blind Spots": 32,
        "Infrastructure-Level Blind Spots": 23,
        "Semantic-Gap Blind Spots": 16,
        "Modeling Bottlenecks": 262,
        "Scalability Issues": 220,
    }

    fig, ax = plt.subplots(1, 1, figsize=(6, 3))

    # Prepare data for plotting
    categories = list(data.keys())
    raw_values = list(data.values())
    total = sum(raw_values)

    # Convert to percentages
    values = [(val / total) * 100 for val in raw_values]

    # Assign colors to different failure types
    color_map = {
        "Signal-Loss Blind Spots": COLOR_PALETTE_QUALITATIVE[0],
        "Infrastructure-Level Blind Spots": COLOR_PALETTE_QUALITATIVE[1],
        "Semantic-Gap Blind Spots": COLOR_PALETTE_QUALITATIVE[2],
        "Modeling Bottlenecks": COLOR_PALETTE_QUALITATIVE[3],
        "Scalability Issues": COLOR_PALETTE_QUALITATIVE[4],
    }

    colors = [color_map[cat] for cat in categories]
    y_positions = range(len(categories))

    # Create horizontal bar chart
    bars = ax.barh(
        y_positions, values, color=colors, alpha=0.8, edgecolor="white", linewidth=1
    )

    # Add value labels on bars
    for i, (bar, value) in enumerate(zip(bars, values)):
        width = bar.get_width()
        ax.text(
            width + max(values) * 0.01,
            bar.get_y() + bar.get_height() / 2,
            f"{value:.1f}%",
            ha="left",
            va="center",
            fontweight="bold",
            fontsize=10,
        )

    # Customize appearance
    ax.set_yticks(y_positions)
    ax.set_yticklabels(categories, fontsize=10)
    ax.set_xlabel("Percentage (%)", fontsize=11, fontweight="bold")

    # Add grid for better readability
    ax.grid(axis="x", alpha=0.3, linestyle="--")
    ax.set_axisbelow(True)

    # Set x-axis limits
    ax.set_xlim(0, max(values) * 1.2)

    # Invert y-axis to show categories from top to bottom
    ax.invert_yaxis()

    # Remove top and right spines
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)

    plt.tight_layout()
    plt.savefig(
        "./figures/rq5_failure_distribution.pdf",
        format="pdf",
        dpi=300,
        bbox_inches="tight",
        facecolor="white",
        edgecolor="none",
    )

    print("Bar chart saved to ./figures/rq5_failure_distribution.pdf")
    return fig, ax


@app.command()
def hierarchical_bar():
    os.makedirs("./figures", exist_ok=True)
    create_hierarchical_bar_chart()


@app.command()
def all_charts():
    os.makedirs("./figures", exist_ok=True)
    create_hierarchical_bar_chart()


if __name__ == "__main__":
    app()


==> src/study/fault_type_distribution.py <==
from collections import Counter, defaultdict
from dataclasses import dataclass, field
from datetime import datetime, timedelta
from pathlib import Path
from typing import Literal, Dict, List
import sys
import polars as pl
import json
import typer
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import numpy as np

FAULT_TYPE_FULL_NAME_RCAEVAL = {
    'delay': 'Network delay',
    'loss': 'Packets loss',
    'mem': 'Memory leak',
    'cpu': 'CPU hog',
    'disk': 'Disk stress',
    'socket': 'Socket stress',
    'f1': 'Incorrect parameter values',
    'f2': 'Missing parameters',
    'f3': 'Missing Function Call',
    'f4': 'Incorrect Return Values',
    'f5': 'Missing Exception Handlers'
}

# Fault type merge mapping (English version)
FAULT_CATEGORY_MAPPING = {
    # CPU related faults
    'cpu_load': 'CPU Fault',
    'CPU_stress': 'CPU Fault',
    'cpu_contention': 'CPU Fault',
    'cpu_consumed': 'CPU Fault',
    'JVMCPU_stress': 'CPU Fault',
    'CPU hog': 'CPU Fault',

    # Memory related faults
    'mem': 'Memory Fault',
    'MEMORY_stress': 'Memory Fault',
    'JVMMEMORY_OOM': 'Memory Fault',
    'Memory leak': 'Memory Fault',
    'High memory usage': 'Memory Fault',
    'Incorrect deallocation': 'Memory Fault',

    # Network related faults
    'network_delay': 'Network Fault',
    'network_loss': 'Network Fault',
    'NETWORK_loss': 'Network Fault',
    'NETWORK_delay': 'Network Fault',
    'Network delay': 'Network Fault',
    'Packets loss': 'Network Fault',
    'Network interruption': 'Network Fault',
    'Socket stress': 'Network Fault',

    # Disk/storage related faults
    'DISK_payload': 'Disk Fault',
    'DISK_usage': 'Disk Fault',
    'Disk stress': 'Disk Fault',

    # Code/software errors
    'exception': 'Code Error',
    'return': 'Code Error',
    'Code bug': 'Code Error',
    'Incorrect parameter values': 'Code Error',
    'Missing parameters': 'Code Error',
    'Missing Function Call': 'Code Error',
    'Incorrect Return Values': 'Code Error',
    'Missing Exception Handlers': 'Code Error',

    # Configuration/parameter related faults
    'Misconfiguration': 'Configuration Error'
}

def merge_fault_types(df: pl.DataFrame) -> pl.DataFrame:
    """Merge original fault types into categories"""
    df = df.with_columns([
        pl.col("fault_type").replace(
            FAULT_CATEGORY_MAPPING, 
            default=pl.col("fault_type")  # Keep original if not matched
        ).alias("fault_category")
    ])
    merged_df = df.group_by("fault_category").agg(
        pl.sum("count").alias("count")
    ).sort("count", descending=True)
    return merged_df.rename({"fault_category": "fault_type"})


def process_datapack(datapack_path: Path) -> str:
    """Process a single datapack and return its fault type"""
    # Try fault_info.json first
    fault_info_path = datapack_path / "fault_info.json"
    if fault_info_path.exists():
        try:
            with open(fault_info_path, "r", encoding="utf-8") as f:
                fault_info = json.load(f)
                if "fault_type" in fault_info and fault_info["fault_type"] != "":
                    return str(fault_info["fault_type"])
        except Exception as e:
            typer.echo(f"Error reading {fault_info_path}: {e}", file=sys.stderr)
    # Try metadata.json next
    metadata_path = datapack_path / "metadata.json"
    if metadata_path.exists():
        try:
            with open(metadata_path, "r", encoding="utf-8") as f:
                metadata = json.load(f)
                if "fault_type" in metadata:
                    return str(metadata["fault_type"])
        except Exception as e:
            typer.echo(f"Error reading {metadata_path}: {e}", file=sys.stderr)
    # Try extracting from path if rcaeval in path
    if "rcaeval" in str(datapack_path):
        parts = datapack_path.name.split('_')
        return parts[1]
    return "unknown"

def process_dataset(dataset_path: Path) -> tuple[pl.DataFrame,pl.DataFrame]:
    """Process a dataset directory and return fault type distribution DataFrames"""
    if not dataset_path.is_dir():
        typer.echo(f"Dataset path {dataset_path} is not a directory", file=sys.stderr)
        return pl.DataFrame({"fault_type": [], "count": []}), pl.DataFrame({"fault_type": [], "count": []})

    fault_counter = Counter()
    for datapack in dataset_path.iterdir():
        if datapack.is_dir():
            fault_type = process_datapack(datapack)
            if fault_type !="normal" and fault_type !="unknown":
                fault_counter[fault_type] += 1
    if "rcaeval" in str(dataset_path):
        fault_type_names = [FAULT_TYPE_FULL_NAME_RCAEVAL.get(i, i) for i in fault_counter.keys()]
    else:
        fault_type_names = list(fault_counter.keys())
    original_df = pl.DataFrame({
        "fault_type": fault_type_names,
        "count": list(fault_counter.values())
    })
    merged_df = merge_fault_types(original_df)
    return original_df, merged_df

def process_all_datasets(root_path: Path) -> tuple[Dict[str, pl.DataFrame],Dict[str, pl.DataFrame]]:
    """Process all datasets under the root directory and return a dict for each dataset name"""
    merged_distributions = {}
    original_distributions = {}

    dataset_names=["aiops21","eadro_sn","eadro_tt","nezha_tt","nezha_ob",
                   "rcaeval_re2_ss","rcaeval_re2_tt","rcaeval_re2_ob",
                   "rcaeval_re3_ss","rcaeval_re3_tt","rcaeval_re3_ob"]

    for dataset_dir in root_path.iterdir():
        if dataset_dir.is_dir() and dataset_dir.name in dataset_names:
            dataset_name = dataset_dir.name
            typer.echo(f"Processing dataset: {dataset_name}")
            original_df, merged_df = process_dataset(dataset_dir)
            merged_distributions[dataset_name] = merged_df
            original_distributions[dataset_name] = original_df

    # Manually add GAIA original data
    gaia_original_data = pl.DataFrame({
        "fault_type": ["Network interruption", "High memory usage", "Code bug", 
                      "Incorrect deallocation", "Misconfiguration"],
        "count": [527, 505, 36, 16, 15]
    })
    original_distributions["GAIA"] = gaia_original_data

    gaia_merged_df = merge_fault_types(gaia_original_data)
    merged_distributions["GAIA"] = gaia_merged_df
    return original_distributions, merged_distributions

def plot_original_distributions(dataset_distributions: Dict[str, pl.DataFrame]):
    """Optimized pie chart: larger subplots and compact layout"""
    fig, axes = plt.subplots(2, 6, figsize=(24, 9))
    axes = axes.flatten()
    pie_colors = [
        "#dd9f94",
        "#f5e8bd",
        "#b0bda0",
        "#b87264",
        "#464666",
        "#7da4a3",
        "#b3b6be",
        "#a0acc8",
        "#b0bfa1",
        "#db716e"
    ]
    for idx, (dataset_name, df) in enumerate(dataset_distributions.items()):
        if idx >= len(axes):
            break
        ax = axes[idx]
        fault_types = df["fault_type"].to_list()
        fault_counts = df["count"].to_list()
        wedges, texts, autotexts = ax.pie(
            fault_counts,
            labels=None,
            autopct="%1.1f%%",
            colors=pie_colors[:len(fault_types)],
            startangle=90,
            pctdistance=0.65,
            wedgeprops={"edgecolor": "white", "linewidth": 1.2}
        )
        for autotext in autotexts:
            autotext.set_color("white")
            autotext.set_fontsize(12)
            autotext.set_fontweight("bold")
        ax.set_title(dataset_name, fontsize=16, fontweight="bold", pad=12)
        legend_labels = [f"{ft} ({cnt})" for ft, cnt in zip(fault_types, fault_counts)]
        ax.legend(
            wedges,
            legend_labels,
            loc="upper right",
            bbox_to_anchor=(1.3, 1.0),
            fontsize=8,
            frameon=True,
            borderpad=0.4,
            labelspacing=0.2
        )
    plt.tight_layout(
        pad=1,
        h_pad=-0.2,
        w_pad=0.2
    )
    fig.subplots_adjust(
        left=0.02,
        right=0.98,
        top=0.88,
        bottom=0.03,
        hspace=0.1,
        wspace=0.1
    )
    plt.savefig("original_distributions.pdf", dpi=300, bbox_inches="tight")
    plt.show()


def plot_merged_distributions(dataset_distributions: Dict[str, pl.DataFrame]):

    fig, axes = plt.subplots(2, 6, figsize=(21, 9)) 
    axes = axes.flatten()

    # define color schemes
    pie_colors = [
    "#dd9f94",
    # "#f5e8bd",
    "#b87264",
    "#b0bda0",
    # "#464666",
    "#7da4a3",
    "#b3b6be",
    "#a0acc8",
    # "#b0bfa1",
    # "#db716e"
    ]

    # get all unique fault types across datasets
    all_fault_types = set()
    for df in dataset_distributions.values():
        all_fault_types.update(df["fault_type"].to_list())
    all_fault_types = sorted(list(all_fault_types))
    type_color_map = {ft: pie_colors[i % len(pie_colors)] for i, ft in enumerate(all_fault_types)}

    key_mapping = {
        "aiops21":"AIOps-2021",
        "eadro_sn":"Eadro-SN",
        "eadro_tt":"Eadro-TT",
        "nezha_tt":"Nezha-TT",
        "nezha_ob":"Nezha-OB",
        "rcaeval_re2_ss":"RE2-SS",
        "rcaeval_re2_tt":"RE2-TT",
        "rcaeval_re2_ob":"RE2-OB",
        "rcaeval_re3_ss":"RE3-SS",
        "rcaeval_re3_tt":"RE3-TT",
        "rcaeval_re3_ob":"RE3-OB",
    }

    new_dataset_distributions = {}
    for old_key, value in dataset_distributions.items():
        new_key = key_mapping.get(old_key, old_key)
        new_dataset_distributions[new_key] = value

    dataset_distributions=new_dataset_distributions
    
    for idx, (dataset_name, df) in enumerate(dataset_distributions.items()):
        if idx >= len(axes):
            break
        
        ax = axes[idx]
        fault_types = df["fault_type"].to_list()
        fault_counts = df["count"].to_list()
        colors = [type_color_map[ft] for ft in fault_types]
        percentages = [100 * cnt / sum(fault_counts) for cnt in fault_counts]

        # deal with GAIA special case
        if dataset_name == "GAIA":
            def gaia_autopct(p):
                cnt = int(round(p * sum(fault_counts) / 100))
                # provide internal label for slices >=5%, else no internal label
                return f"{p:.1f}%\n({cnt})" if p >= 5 else ""
            
            wedges, texts, autotexts = ax.pie(
                fault_counts,
                labels=None,
                autopct=gaia_autopct,
                colors=colors,
                startangle=45,  
                pctdistance=0.65,
                wedgeprops={"edgecolor": "white", "linewidth": 2}
            )
            
            for autotext in autotexts:
                if autotext.get_text():  
                    autotext.set_color("white")
                    autotext.set_fontsize(13)
                    autotext.set_fontweight("bold")
            
            # process small sectors for external labels
            for i, (ft, cnt, p) in enumerate(zip(fault_types, fault_counts, percentages)):
                if p < 5:  
                    ang = (wedges[i].theta2 + wedges[i].theta1) / 2.
                    x = 0.9 * np.cos(np.radians(ang))
                    y = 0.9 * np.sin(np.radians(ang))

                    label_x = 1.5 * np.cos(np.radians(ang+5))
                    label_y = 1.5 * np.sin(np.radians(ang-5))
                    
                    ax.annotate(
                        '', xy=(x, y), xytext=(label_x, label_y),
                        arrowprops=dict(arrowstyle="-", color="gray", linewidth=1)
                    )
                    
                    ax.text(
                        label_x * 1.1, label_y * 1.1,  
                        f"{p:.1f}% ({cnt})",
                        fontsize=13,
                        ha="center", va="center",
                        bbox=dict(boxstyle="round,pad=0.2", edgecolor="gray", facecolor="white", alpha=0.8)
                    )
        else:
            wedges, texts, autotexts = ax.pie(
                fault_counts,
                labels=None,
                autopct=lambda p: f"{p:.1f}%\n({int(round(p * sum(fault_counts) / 100))})",
                colors=colors,
                startangle=90,
                pctdistance=0.65,  
                wedgeprops={"edgecolor": "white", "linewidth": 1.5}
            )
            
            for autotext in autotexts:
                autotext.set_color("white")
                autotext.set_fontsize(13)
                autotext.set_fontweight("bold")
        
        ax.set_title(dataset_name, fontsize=22, fontweight="bold", pad=8)

    fig.legend(
    handles=[Rectangle((0,0),1,1, facecolor=type_color_map[ft]) for ft in all_fault_types],
        labels=all_fault_types,
        loc='upper center',
        ncol=min(6, len(all_fault_types)),  
        bbox_to_anchor=(0.5, 0.99),  
        fontsize=20,  
        frameon=True,
        handlelength=2.0,
        handleheight=1.5,
        handletextpad=0.6,
        columnspacing=2.6,  
        borderpad=0.5
    )
    
    fig.subplots_adjust(
        left=0.02,   
        right=0.98,   
        top=0.85,     
        bottom=0.03, 
        hspace=0.03,   
        wspace=0.03    
    )
    
    plt.savefig("merged_distributions.pdf", dpi=300, bbox_inches="tight")
    plt.show()

app = typer.Typer()

@app.command(help="Analyze and plot fault type distributions for all datasets in the given root directory.")
def analyze(
    root_dir: Path = typer.Argument(..., help="Root directory containing all datasets")
):
    """Analyze and plot fault type distributions for all datasets in the given root directory."""
    original_distributions, merged_distributions = process_all_datasets(root_dir)

    # Print merged distribution for each dataset
    for dataset_name, df in merged_distributions.items():
        typer.echo(f"\nDataset: {dataset_name}")
        result = ", ".join([f"{row['fault_type']}: {row['count']}" for row in df.iter_rows(named=True)])
        typer.echo(result)

    typer.echo("\nGenerating 2x6 subplots for merged datasets...")
    plot_merged_distributions(merged_distributions)

    typer.echo("\nGenerating 2x6 subplots for original datasets...")
    plot_original_distributions(original_distributions)

if __name__ == "__main__":
    app()
    

==> src/study/plot_config.py <==
# -*- coding: utf-8 -*-
# Comprehensive plotting configuration for top-tier software engineering academic conferences.
# This configuration aims to provide a ready-to-use setup for creating publication-quality figures
# using Matplotlib, following best practices for clarity, readability, and aesthetics.

import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np

# --- General Style ---
# Use seaborn for a base style, which is generally more aesthetically pleasing than default matplotlib.
# 'paper' context is suitable for academic papers.
# 'ticks' style adds ticks on axes for better value tracking.
sns.set_context("paper")
sns.set_style("ticks")

# --- Font Configuration ---
# Using Times New Roman, as it's a classic and widely accepted font for academic publications (e.g., ACM, IEEE).
# If not available, common fallbacks like 'serif' are used.
# The font sizes are chosen for readability in a two-column paper format.
# Ensure Type 42 (TrueType) fonts are used in PDF/PS output for ACM/IEEE compliance.
FONT_CONFIG = {
    "font.family": "serif",
    "font.serif": ["DejaVu Serif"],
    "font.size": 10,
    "axes.titlesize": 12,
    "axes.labelsize": 11,
    "xtick.labelsize": 10,
    "ytick.labelsize": 10,
    "legend.fontsize": 10,
    "figure.titlesize": 14,
    "pdf.fonttype": 42,  # Embed fonts in PDF
    "ps.fonttype": 42,  # Embed fonts in PS
}

# --- Color Palettes ---
# A colorblind-friendly palette is crucial for accessibility.
# This palette is derived from Paul Tol's notes and is well-regarded in the scientific community.
# It provides good contrast and is distinguishable by people with common forms of color blindness.

# Base 6 colors

BASE_COLORS = [
    "#dd9f94",
    "#f5e8bd",
    "#b0bda0",
    "#b87264",
    "#464666",
    "#7da4a3",
    "#b3b6be",
    "#a0acc8",
    "#b0bfa1",
    "#db716e",
    "#be958a",
    "#e4ce90",
    "#c98849",
    "#785177",
    "#56777e",
    "#c5ccdb",
]


# Keep original 6-color palette for backward compatibility
COLOR_PALETTE_QUALITATIVE = BASE_COLORS

# Grayscale palette for black-and-white publications.
GRAYSCALE_PALETTE = sns.color_palette("gray_r", n_colors=5)

# Recommended colormaps for heatmaps (perceptually uniform and colorblind-friendly).
# - 'viridis', 'plasma', 'inferno', 'magma', 'cividis' for sequential data.
# - 'coolwarm', 'bwr', 'seismic' for diverging data.
RECOMMENDED_CMAPS = {
    "sequential": "viridis",
    "diverging": "coolwarm",
}


# --- Figure and Axes Configuration ---
# These settings control the layout and appearance of the figure and axes.
FIGURE_CONFIG = {
    # Figure layout
    "figure.dpi": 300,  # High resolution for publication
    "figure.autolayout": False,  # Use tight_layout() manually for better control
    "savefig.dpi": 300,
    "savefig.format": "pdf",  # Vector format for scalability
    "savefig.bbox": "tight",  # Fit the saved figure tightly around the plot
    # Axes appearance
    "axes.edgecolor": "black",
    "axes.linewidth": 0.8,
    "axes.grid": True,
    "axes.grid.axis": "y",  # Horizontal grid lines often aid in reading values
    "grid.color": "gray",
    "grid.linestyle": ":",
    "grid.linewidth": 0.5,
    "axes.spines.top": False,  # Remove top and right spines for a cleaner look
    "axes.spines.right": False,
}

# --- Tick Configuration ---
# Controls the appearance of axis ticks.
TICK_CONFIG = {
    "xtick.direction": "in",
    "ytick.direction": "in",
    "xtick.major.size": 3,
    "xtick.minor.size": 1.5,
    "ytick.major.size": 3,
    "ytick.minor.size": 1.5,
}

# --- Legend Configuration ---
# Settings for the plot legend.
LEGEND_CONFIG = {
    "legend.frameon": False,  # No frame around the legend for a cleaner look
    "legend.loc": "best",
}

# --- Bar Plot Specifics ---
# Settings for bar plots, including hatch patterns for black-and-white printing.
BAR_CONFIG = {
    "hatch.linewidth": 0.5,
}
HATCH_PATTERNS = ["/", "\\", "|", "-", "+", "x", "o", "O", ".", "*"]

# --- Line Plot Specifics ---
# Define a cycle of markers and line styles for multi-line plots to ensure distinguishability.
LINE_CONFIG = {
    "lines.linewidth": 1.5,
    "lines.markersize": 5,
}
MARKER_STYLES = ["o", "s", "v", "^", "D", "<", ">", "p", "*"]
LINE_STYLES = ["-", "--", "-.", ":"]

# --- Box Plot Specifics ---
# Enhance visibility of box plot components.
BOXPLOT_CONFIG = {
    "boxplot.boxprops.linewidth": 1.5,
    "boxplot.medianprops.linewidth": 1.5,
    "boxplot.whiskerprops.linewidth": 1.5,
    "boxplot.capprops.linewidth": 1.5,
    "boxplot.flierprops.markeredgecolor": "gray",
    "boxplot.flierprops.marker": ".",
}

# --- Error Bar Specifics ---
ERRORBAR_CONFIG = {
    "errorbar.capsize": 2,
}

# --- Scatter Plot Specifics ---
SCATTER_CONFIG = {
    "scatter.marker": "o",
}


def apply_plot_config(palette="color"):
    """
    Applies the comprehensive plotting configuration.
    Args:
        palette (str): The color palette to use. Options:
            - 'color': 6-color colorblind-friendly palette
            - '18tones': 18-color palette with 3 tones per base color
            - 'gray': grayscale palette
            - or any custom palette
    """
    plt.rcParams.update(FONT_CONFIG)
    plt.rcParams.update(FIGURE_CONFIG)
    plt.rcParams.update(TICK_CONFIG)
    plt.rcParams.update(LEGEND_CONFIG)
    plt.rcParams.update(BAR_CONFIG)
    plt.rcParams.update(LINE_CONFIG)
    plt.rcParams.update(BOXPLOT_CONFIG)
    plt.rcParams.update(ERRORBAR_CONFIG)
    plt.rcParams.update(SCATTER_CONFIG)

    if palette == "color":
        sns.set_palette(COLOR_PALETTE_QUALITATIVE)
    elif palette == "gray":
        sns.set_palette(GRAYSCALE_PALETTE)
    else:
        sns.set_palette(palette)

    print(
        f"Plotting configuration for academic publications applied (Palette: {palette})."
    )


# Example usage:
if __name__ == "__main__":
    apply_plot_config()

    # --- Example 1: Bar Plot ---
    fig, ax = plt.subplots(figsize=(5, 3.5))
    x = ["Group A", "Group B", "Group C", "Group D"]
    y1 = [20, 35, 30, 35]
    y2 = [25, 32, 34, 20]
    ax.bar(x, y1, label="Metric 1", width=0.4)
    ax.bar(x, y2, label="Metric 2", width=0.4, bottom=y1)
    ax.set_xlabel("Experiment Groups")
    ax.set_ylabel("Measured Value")
    ax.set_title("Example Bar Plot")
    ax.legend()
    ax.set_ylim(0)
    plt.tight_layout()
    fig.savefig("example_bar_plot.pdf")
    print("Example bar plot saved to example_bar_plot.pdf")
    plt.close(fig)

    # --- Example 2: Line Plot ---
    fig, ax = plt.subplots(figsize=(5, 3.5))
    x = np.linspace(0, 10, 10)
    for i in range(4):
        ax.plot(
            x,
            x + i,
            marker=MARKER_STYLES[i],
            linestyle=LINE_STYLES[i],
            label=f"Line {i + 1}",
        )
    ax.set_xlabel("Time (s)")
    ax.set_ylabel("Performance Metric")
    ax.set_title("Example Line Plot")
    ax.legend()
    plt.tight_layout()
    fig.savefig("example_line_plot.pdf")
    print("Example line plot saved to example_line_plot.pdf")
    plt.close(fig)

    # --- Example 3: Box Plot ---
    fig, ax = plt.subplots(figsize=(5, 3.5))
    data = [np.random.normal(0, std, 100) for std in range(1, 5)]
    sns.boxplot(data=data, ax=ax)
    ax.set_xlabel("Distribution")
    ax.set_ylabel("Value")
    ax.set_title("Example Box Plot")
    plt.tight_layout()
    fig.savefig("example_box_plot.pdf")
    print("Example box plot saved to example_box_plot.pdf")
    plt.close(fig)

    # --- Example 4: Grayscale Plot ---
    apply_plot_config(palette="gray")
    fig, ax = plt.subplots(figsize=(5, 3.5))
    for i in range(4):
        ax.bar(f"Bar {i + 1}", i + 2, label=f"Bar {i + 1}", hatch=HATCH_PATTERNS[i])
    ax.set_xlabel("Categories")
    ax.set_ylabel("Value")
    ax.set_title("Example Grayscale Bar Plot with Hatches")
    ax.legend()
    plt.tight_layout()
    fig.savefig("example_grayscale_plot.pdf")
    print("Example grayscale plot saved to example_grayscale_plot.pdf")
    plt.close(fig)


==> src/study/scalability.py <==
import os
import matplotlib.pyplot as plt
import pandas as pd
import typer
from src.study.plot_config import apply_plot_config, COLOR_PALETTE_QUALITATIVE


app = typer.Typer()
ALGORITHM_NAME_MAPPING = {
    "art": "Art",
    "baro": "Baro",
    "diagfusion": "DiagFusion",
    "eadro": "Eadro",
    "microdig": "MicroDig",
    "microhecl": "MicroHECL",
    "microrank": "MicroRank",
    "microrca": "MicroRCA",
    "shapleyiq": "ShapleyIQ",
    "simplerca": "SimpleRCA",
    "nezha": "Nezha",
    "run": "RUN",
}

# Blacklist of algorithms to exclude from plotting
ALGORITHM_BLACKLIST = {"baro"}


def create_scalability_chart():
    # Apply consistent plot configuration
    apply_plot_config()

    # Load data from parquet file
    df = pd.read_parquet("src/raw_data/algo_perf.parquet")

    # Filter out blacklisted algorithms
    df = df[~df["algorithm"].isin(ALGORITHM_BLACKLIST)]

    avg_runtime_by_algo = (
        df.groupby("algorithm")["runtime.seconds:avg"].mean().sort_values()
    )
    top_algorithms = avg_runtime_by_algo.index.tolist()

    # Filter data for selected algorithms
    df_filtered = df[df["algorithm"].isin(top_algorithms)]

    fig, ax = plt.subplots(1, 1, figsize=(7, 4))

    # Plot each algorithm
    for i, algorithm in enumerate(top_algorithms):
        algo_data = df_filtered[df_filtered["algorithm"] == algorithm]

        # Sort by total_traces for proper line plotting
        algo_data = algo_data.sort_values("total_traces")

        # Use the algorithm name mapping for display
        display_name = ALGORITHM_NAME_MAPPING.get(algorithm, algorithm)

        ax.plot(
            algo_data["total_traces"] / 1000,  # Convert to k units
            algo_data["runtime.seconds:avg"],
            marker="o",
            linewidth=2.5,
            markersize=6,
            color=COLOR_PALETTE_QUALITATIVE[i % len(COLOR_PALETTE_QUALITATIVE)],
            label=display_name,
        )

    ax.set_xlabel("Total Traces (k)", fontsize=11, fontweight="bold")
    ax.set_ylabel("Execution Time (seconds)", fontsize=11, fontweight="bold")

    ax.grid(True, alpha=0.3, linestyle="--")

    ax.set_xscale("linear")
    # ax.set_yscale("log")

    # Set y-axis to show seconds with appropriate scale
    min_runtime = df_filtered["runtime.seconds:avg"].min()
    max_runtime = df_filtered["runtime.seconds:avg"].max()

    # Create logarithmic y-axis ticks
    y_min = max(0.1, min_runtime * 0.5)
    y_max = max_runtime * 2
    y_ticks = [0.1, 0.3, 1, 3, 10, 20, 30, 40, 50, 70, 100]
    y_ticks = [y for y in y_ticks if y_min <= y <= y_max]

    if y_ticks:
        ax.set_yticks(y_ticks)
        ax.set_yticklabels([f"{y:.1f}s" if y < 1 else f"{int(y)}s" for y in y_ticks])

    ax.legend(
        bbox_to_anchor=(1.05, 1),
        loc="upper left",
        fontsize=10,
        frameon=False,
    )

    ax.tick_params(axis="both", which="major", labelsize=10)

    plt.tight_layout()
    plt.savefig(
        "./figures/rq5_scalability_analysis.pdf",
        format="pdf",
        dpi=300,
        bbox_inches="tight",
        facecolor="white",
        edgecolor="none",
    )

    print("Scalability chart saved to ./figures/rq5_scalability_analysis.pdf")
    return fig, ax


@app.command()
def scalability_analysis():
    os.makedirs("./figures", exist_ok=True)
    create_scalability_chart()


if __name__ == "__main__":
    app()

